Efficient computation of the N-th rank QED polarization tensor: Universal worldline structure of form factors

We derived in arXiv:2206.04188 arXiv:2211.15712 a compact expression for the $N$-th rank QED polarization tensor $\Pi_{\mu_1\cdots \mu_N}(k_1,\cdots,k_N)$ in a $(0+1)$-dimensional worldline framework. This fully off-shell object, a function of $N$ external photon four-momenta, is a key ingredient in high-order computations of cusp anomalous dimensions and lepton anomalous magnetic moments. We demonstrate here that $\Pi_{\mu_1\cdots \mu_N}$ can further be expressed simply in terms of a small number of independent ``head" form factors (each representing $(N-1)!/2$ Feynman diagrams) which have a universal structure in terms of sums over fermion Green functions and (propertime derivative of) their boson worldline superpartners. This worldline representation bypasses explicit Wick contractions and avoids tensor reductions to scalar loop integrals \`a la Passarino and Veltman, order by order in perturbation theory. We give explicit expressions for the $4$-th and $6$-th rank head form factors and provide a computer script generalizing these results to arbitrary $N$ external photons. The multiplicity of heads, and their growth with $N$, can be understood in terms of orbits of the permutation group. We employ the Burnside-Cauchy-Frobenius lemma to show that it scales as $e^{N-1}/\sqrt{N}$ terms as opposed to the $e^{N-1} N!/\sqrt{N}$ terms in conventional perturbation theory. We reexpress worldline parameter integrals that define the $4$-th rank heads as Feynman parameter integrals to reproduce the seminal results by Karplus and Neuman for the on-shell light-by-light amplitude and extend these to the fully off-shell case in massless QED employing a tailored integration-by-parts procedure. In a follow-up paper, we will discuss the direct computation of worldline integrals, potentially providing a further $N!$ advantage relative to Feynman diagram computations at high orders in perturbation theory.

==> anc/headgen.py <==
import itertools
from math import factorial
from fractions import Fraction

# ===============================================================
# 1) Permutations of {0,...,n-1}, their inverses, and their signs
# ===============================================================

def all_permutations(n):

    # perms: returns all permutations of the numbers [0,...,n-1].
    perms = list(itertools.permutations(range(n)))

    # inv_perms: returns the inverse permutation p^{-1} for each p
    inv_perms = []
    signs = []
    for p in perms:
        # Inverse: inv[p[i]] = i
        inv = [0] * n
        for i, v in enumerate(p):
            inv[v] = i
        inv_perms.append(tuple(inv))

    # signs: returns sign(p) = +1 (even) or -1 (odd) (via counting inversions)
        inv_count = 0
        for i in range(n):
            for j in range(i + 1, n):
                if p[i] > p[j]:
                    inv_count += 1
        signs.append(-1 if inv_count % 2 else 1)

    return perms, inv_perms, signs

# ============================================================
# 2) Symmetry-group action on index tuples:
#    (sigma · i)_k = sigma( i_{sigma^{-1}(k)} )
# ============================================================

def act_on_indices(idx, perm, inv_perm):
    
    # Apply the sigma action to an index tuple idx = (i_1,...,i_n) with values in {1,...,n}.
    n = len(idx)
    res = [0] * n
    
    # Python creates permutations on 0..n-1, but idx uses 1..n, so we shift by -1/+1.
    for k in range(n):
        res[k] = perm[idx[inv_perm[k]] - 1] + 1
    # Converts list res to a tuple, and returns it    
    return tuple(res)

# ============================================================
# 3) Generate allowed starting tuples (i_k != k)
# ============================================================

def valid_initial_indices(n):

    # Returns all n-tuples (i_1,...,i_n) with entries in {1,...,n}
    # and i_k != k for each position k.

    return [
        tuple(idx)
        for idx in itertools.product(range(1, n + 1), repeat=n)
        if all(idx[k] != k + 1 for k in range(n))
    ]

# ============================================================
# 4) Orbit computation and orbit representatives (explicit enumeration)
# ============================================================

def orbit_of_index(idx, perms, inv_perms):

    # orb: returns the orbit of one tuple of idx under all permutations in S_n.

    orb = set()
    for p, invp in zip(perms, inv_perms):
        orb.add(act_on_indices(idx, p, invp))
    return orb

def representatives(n):
    
    # Enumerates all valid N-tuples i in X_n and builds orbits by applying all sigma in S_n.

    # Returns:
    # reps: one chosen representative per orbit
    # perms, inv_perms, signs: permutation data (often reused later)
    
    perms, inv_perms, signs = all_permutations(n)
    valid = valid_initial_indices(n)

    seen = set()  # all tuples already assigned to some orbit
    reps = []     # one representative per orbit

    for idx in valid:
        if idx in seen:
            continue
        orb = orbit_of_index(idx, perms, inv_perms)
        reps.append(idx)
        seen.update(orb)

    return reps, perms, inv_perms, signs

# ============================================================
# 5) Expand P_{i1,...,iN} in monomials (optional)
# ============================================================

def P_expanded_terms(idx, perms, signs):
    
    # Returns the polynomial P_idx = sum_{sigma in S_n} sgn(sigma) * product_k ( ... )
    # for a tuple idx = (i_1,...,i_n)
    # Returns a dictionary:
    # value = integer coefficient
    # Key: tuple of factor labels such as GBdot(1,2), GF(3,1), etc.

    n = len(idx)
    coeffs = {}

    for perm, sgn in zip(perms, signs):
        factors = []
        ok = True
        for k in range(n):
            image = perm[k]  # sigma(k) in 0-based
            # Nonzero contribution only if:
            # image == k  -> bosonic delta survives
            # image == idx[k]-1 -> fermionic delta survives
            if image == k:
                factors.append(f"Bd({k+1},{idx[k]})")     # \dot{G}^B_{k, i_k}
            elif image == idx[k] - 1:
                factors.append(f"F({idx[k]},{k+1})")      # G^F_{i_k, k}
            else:
                ok = False
                break

        if not ok:
            continue

        # Sort factors so identical monomials combine
        key = tuple(sorted(factors))
        coeffs[key] = coeffs.get(key, 0) + sgn

    # Remove zero coefficients if any cancellation occurs
    return {k: v for k, v in coeffs.items() if v != 0}

def P_expanded_latex(idx, perms, signs):

    # Convert P_expanded_terms() into a LaTeX expression.
   
    terms = P_expanded_terms(idx, perms, signs)
    pieces = []

    for factors, coef in terms.items():
        fs = []
        for f in factors:
            if f.startswith("Bd("):
                inside = f[3:-1]  # strip "Bd(" and ")"
                a, b = inside.split(",")
                fs.append(r"\dot{G}^B_{%s %s}" % (a, b))  # no comma
            else:  # F(...)
                inside = f[2:-1]  # strip "F(" and ")"
                a, b = inside.split(",")
                fs.append(r"G^F_{%s %s}" % (a, b))        # no comma
        prod = "".join(fs)

        if coef == 1:
            pieces.append(prod)
        elif coef == -1:
            pieces.append("-" + prod)
        else:
            pieces.append(f"{coef}" + prod)

    if not pieces:
        expr = "0"
    else:
        expr = pieces[0]
        for p in pieces[1:]:
            expr += (" " + p) if p.startswith("-") else (" + " + p)

    idx_str = " ".join(str(i) for i in idx)  # no commas
    return r"P_{%s} = %s" % (idx_str, expr)

# ============================================================
# 6) Generate all cycle structures for sigma in S_n
# ============================================================

def _cycle_type_vectors(n):
   
    # Generates all vectors (n_1,...,n_n) with n_i>=0 such that
    # sum_{m=1}^{n} m*n_m = n.
   
    vec = [0] * (n + 1)  # use indices 1..n

    def rec(m, remaining):
        if m == 0:
            if remaining == 0:
                yield tuple(vec[1:])
            return
        max_count = remaining // m
        for c in range(max_count + 1):
            vec[m] = c
            yield from rec(m - 1, remaining - m * c)
        vec[m] = 0

    yield from rec(n, n)

# ============================================================
# 7) Burnside-Cauchy–Frobenius orbit count (cycle-type sum)
#    returning #(X_n/S_n) 
# ============================================================

def burnside_orbit_count(n):
    
    # #(X_n/S_n) = sum_{(n_m): sum m n_m = n}
    # [ prod_m 1/(m^{n_m} n_m!) ] * [ prod_m (S_m - 1)^{n_m} ],
    #  where S_m = sum_{d|m} d*n_d.

    # Precompute divisors of m
    divisors = {m: [d for d in range(1, m + 1) if m % d == 0] for m in range(1, n + 1)}

    total = Fraction(0, 1)

    for counts in _cycle_type_vectors(n):
        # counts[m-1] = n_m
        # Compute S_m = sum_{d|m} d*n_d
        S = [0] * (n + 1)
        for m in range(1, n + 1):
            Sm = 0
            for d in divisors[m]:
                Sm += d * counts[d - 1]
            S[m] = Sm

        # Compute term prod_m (S_m - 1)^{n_m} / (m^{n_m} n_m!)
        term = Fraction(1, 1)
        for m in range(1, n + 1):
            nm = counts[m - 1]
            if nm == 0:
                continue
            term *= Fraction((S[m] - 1) ** nm, (m ** nm) * factorial(nm))

        total += term

    if total.denominator != 1:
        raise ValueError(f"Burnside sum did not simplify to an integer: {total}")
    return total.numerator

# ============================================================
# 8) Print ids. H_{i_1...i_n}(a_1...a_n) = ... for each orbit
# ============================================================

def transposition_step(state, p, q):

    # Apply the transposition (p q) to a state (idx, args),
    # where p,q are 0-based positions.

    idx, args = state
    n = len(idx)

    # permutation list swapping p and q
    perm = list(range(n))
    perm[p], perm[q] = perm[q], perm[p]

    # Step 1: permute the arguments
    new_args = tuple(args[r] for r in perm)

    # Step 2: update index values so they still point to the same argument
    idx2 = tuple(perm[val - 1] + 1 for val in idx)

    # Step 3: mirror the permutation on index positions
    new_idx = tuple(idx2[r] for r in perm)

    return (new_idx, new_args)


def full_orbit_states(idx):

    # Generate the full equivalence class of the initial head (idx, (1,2,...,n))
    # by repeated transpositions.

    n = len(idx)
    initial = (tuple(idx), tuple(range(1, n + 1)))

    seen = {initial}
    frontier = [initial]

    while frontier:
        new_frontier = []
        for state in frontier:
            for p in range(n):
                for q in range(p + 1, n):
                    nxt = transposition_step(state, p, q)
                    if nxt not in seen:
                        seen.add(nxt)
                        new_frontier.append(nxt)
        frontier = new_frontier

    return seen


def print_equivalence_classes(n):

    # Print one equality chain for each equivalence class,
    # using the transposition-generated orbit.

    reps, perms, inv_perms, signs = representatives(n)

    for rep in reps:
        orbit = sorted(full_orbit_states(rep), key=lambda x: x[1])  # sort by arguments

        pieces = []
        for idx, args in orbit:
            idx_str = "".join(str(i) for i in idx)
            arg_str = "".join(str(a) for a in args)
            pieces.append(f"H_{{{idx_str}}}({arg_str})")

        print(" = ".join(pieces))
        print()

# ============================================================
# 9) Example run (for large N please consider only Burnside)
# ============================================================

if __name__ == "__main__":
    
    # Rank N
    N = 4  

    # Explicit generation and counting 
    reps, perms, inv_perms, signs = representatives(N)
    print(f"N = {N}")
    print()
    print(f"Number of equivalence classes (explicit counting): {len(reps)}")
    print()
    
    # Burnside-Cauchy-Frobenius lemma counting
    burn = burnside_orbit_count(N)
    print(f"Number of equivalence classes (Burnside-Cauchy-Frobenius): {burn}\n")

    # Lists all head identities in each equivalence class (large output moderate N)
    print("Equivalence class identities:\n")
    print_equivalence_classes(N)

    print("Head form factor representatives (N-tuples of indices):")
    print()
    for idx in reps:
        print(idx)
    print()

    print("Polynomial numerator of each head form factor representative:")
    print()
    for idx in reps:
        print(P_expanded_latex(idx, perms, signs))
        print()
